The Uncertainty Principle and Classical Amplitudes

We study the variance in the measurement of observables during scattering events, as computed using amplitudes. The classical regime, characterised by negligible uncertainty, emerges as a consequence of an infinite set of relationships among multileg, multiloop amplitudes in a momentum-transfer expansion. We discuss two non-trivial examples in detail: the six-point tree and the five-point one-loop amplitudes in scalar QED. We interpret these relationships in terms or a coherent exponentiation of radiative effects in the classical limit which generalises the eikonal formula, and show how to recover the impulse, including radiation reaction, from this generalised eikonal. Finally, we incorporate the physics of spin into our framework.

==> anc/Result6ptclass.m <==
(* ::Package:: *)

(* 
Ancillary file for "Coherent Classical Radiation, the Eikonal, and Scattering Amplitudes" 
by A. Cristofoli, R. Gonzo, N. Moynihan, D. O\[CloseCurlyQuote]Connell, A. Ross, M. Sergola, C. D. White

This is the leading contribution in the hbar expansion to the 6pt tree amplitude 
with four massive scalars (of two flavours 1,2) and two photons in scalar QED.
The overall factor hbar^(-4) is omitted for simplicity.

Notations:
Q1, Q2: charges of massive particle 1, 2
m1, m2: mass of particle 1, 2
v1, v2: classical velocities of particle 1, 2
k1bar, k2bar: wavenumber for the outgoing on-shell photons
k1bar, q2bar: wavenumber for the propagators of internal off-shell photons
\[Epsilon]5, \[Epsilon]6: polarization vectors for the outgoing on-shell photons
Scalar[w1[a],w2[-a]]: scalar contraction between the two 4-vectors w1 and w2
 
*)

((4*I)*Q1^2*Q2^2*\[Epsilon]5[a]*\[Epsilon]6[-a])/
  (-2*Scalar[k1bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]]) + 
 ((4*I)*Q1^2*Q2^2*\[Epsilon]5[a]*\[Epsilon]6[-a])/
  (-2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]]) + 
 ((2*I)*Q1^2*Q2^2*k1bar[a]*v1[b]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]) + ((2*I)*Q1^2*Q2^2*q1bar[a]*v1[b]*\[Epsilon]5[-b]*
   \[Epsilon]6[-a])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v1[-a]]) + 
 ((2*I)*Q1^2*Q2^2*q2bar[a]*v1[b]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]) - ((2*I)*Q1^2*Q2^2*k1bar[a]*v1[b]*\[Epsilon]5[-b]*
   \[Epsilon]6[-a])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*Q1^2*Q2^2*q1bar[a]*v1[b]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]) + ((2*I)*Q1^2*Q2^2*q2bar[a]*v1[b]*\[Epsilon]5[-b]*
   \[Epsilon]6[-a])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v1[-a]]) + 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*v1[b]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]) + ((2*I)*m2*Q1^3*Q2*k1bar[a]*v2[b]*
   \[Epsilon]5[-b]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]) + ((2*I)*m2*Q1^3*Q2*q1bar[a]*v2[b]*
   \[Epsilon]5[-b]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((2*I)*m2*Q1^3*Q2*q2bar[a]*v2[b]*
   \[Epsilon]5[-b]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]) + ((4*I)*Q1^2*Q2^2*k1bar[a]*v2[b]*\[Epsilon]5[-b]*
   \[Epsilon]6[-a])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*Q1^2*Q2^2*q2bar[a]*v2[b]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]) + ((2*I)*m2*Q1^3*Q2*v1[a]*v2[b]*\[Epsilon]5[-b]*
   \[Epsilon]6[-a])/(m1*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*v1[a]*v2[b]*\[Epsilon]5[-b]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]^2) - ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*
   v1[a]*v2[b]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*v1[a]*v2[b]*\[Epsilon]5[-b]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]^2) - ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*
   v1[a]*v2[b]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v2[b]*\[Epsilon]5[-b]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]^2) - ((4*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]*
   v1[a]*v2[b]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^2) + ((2*I)*m2*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[c]*
   v2[-c]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((4*I)*m2*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[c]*
   v2[-c]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((2*I)*m2*Q1^3*Q2*q1bar[a]*q2bar[b]*v1[c]*
   v2[-c]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - ((2*I)*m2*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[c]*
   v2[-c]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - ((2*I)*m2*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[c]*
   v2[-c]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((2*I)*m2*Q1^3*Q2*q1bar[a]*q2bar[b]*v1[c]*
   v2[-c]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - ((2*I)*Q1^2*Q2^2*k1bar[a]*q2bar[b]*v1[c]*
   v2[-c]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]) - 
 ((2*I)*Q1^2*Q2^2*q1bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-a])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v1[-a]]*
   Scalar[k1bar[a]*v2[-a]]) - ((4*I)*m1*Q1*Q2^3*k1bar[a]*q2bar[b]*v1[c]*
   v2[-c]*\[Epsilon]5[-b]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
    Scalar[k2bar[a]*v2[-a]])) + (I*Q1^3*Q2*k1bar[a]*k2bar[b]*v1[-b]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*k2bar[b]*v1[-b]*v1[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) - 
 (I*Q1^3*Q2*k1bar[a]*k2bar[b]*v1[-b]*v1[c]*\[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*k2bar[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((2*I)*m2*Q1^3*Q2*k1bar[a]*k2bar[b]*v1[c]*
   v2[-b]*\[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - (I*m2*Q1^3*Q2*k1bar[a]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2) + (I*m2*Q1^3*Q2*q1bar[a]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2) + (I*m2*Q1^3*Q2*q2bar[a]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 (I*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 (I*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 (I*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((8*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 (I*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 (I*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*Q1^2*Q2^2*q2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*Q1^2*Q2^2*q2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) - 
 ((2*I)*Q1^2*Q2^2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*Q1^2*Q2^2*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*Q1^2*Q2^2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) - 
 ((2*I)*Q1^2*Q2^2*q2bar[a]*Scalar[q2bar[-a]*q2bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*m1*Q1*Q2^3*k1bar[a]*k2bar[b]*v1[-b]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((2*I)*Q1^2*Q2^2*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]^2) + 
 ((2*I)*Q1^2*Q2^2*q1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]^2) - 
 ((2*I)*Q1^2*Q2^2*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]^2) + 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*Scalar[k2bar[a]*v2[-a]]^2) - 
 ((8*I)*m1*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 ((8*I)*m1*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((8*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 ((4*I)*m1*Q1*Q2^3*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v2[-a]]*v1[b]*v2[-b]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]^2*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])^2) + 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((8*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-a])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 ((4*I)*m1*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v2[-a]]*v1[b]*v2[-b]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]^2*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v2[-a]]*v1[b]*v2[-b]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-a])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]^2*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1^2*Q2^2*k2bar[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]) - ((2*I)*Q1^2*Q2^2*q1bar[a]*v1[b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v1[-a]]) + 
 ((2*I)*Q1^2*Q2^2*q2bar[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]) + ((2*I)*Q1^2*Q2^2*k2bar[a]*v1[b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*Q1^2*Q2^2*q1bar[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]) + ((2*I)*Q1^2*Q2^2*q2bar[a]*v1[b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v1[-a]]) + 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]) + ((4*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2) + ((4*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2) - ((2*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2) + ((4*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2) - ((4*I)*Q1^2*Q2^2*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2) - ((2*I)*Q1^2*Q2^2*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2) + ((4*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2) + ((4*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2) - ((2*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2) + ((4*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2) - ((4*I)*Q1^2*Q2^2*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2) - ((2*I)*Q1^2*Q2^2*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2) + ((2*I)*m2*Q1^3*Q2*k2bar[a]*v2[b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]) + ((2*I)*m2*Q1^3*Q2*q1bar[a]*v2[b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]) - ((2*I)*m2*Q1^3*Q2*q2bar[a]*v2[b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]) - ((4*I)*Q1^2*Q2^2*q2bar[a]*v2[b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]) + 
 ((4*I)*Q1^2*Q2^2*k2bar[a]*v2[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]) + ((2*I)*m2*Q1^3*Q2*v1[a]*v2[b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[k1bar[a]*v1[-a]]^2) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*v1[a]*v2[b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2) - ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*
   v1[a]*v2[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*v1[a]*v2[b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2) - ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v2[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v2[b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2) - ((4*I)*m1*Q1*Q2^3*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v2[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]^2) + ((4*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*
   v2[a]*v2[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^2) + ((4*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*
   v2[a]*v2[b]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]^2) + ((2*I)*m2*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[c]*
   v2[-c]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*q1bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((2*I)*m2*Q1^3*Q2*q1bar[a]*q2bar[b]*v1[c]*
   v2[-c]*\[Epsilon]5[-a]*\[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((6*I)*m2*Q1^3*Q2*q1bar[a]*q1bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((6*I)*m2*Q1^3*Q2*q1bar[a]*q1bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*Q1^2*Q2^2*q2bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v1[-a]]*
   Scalar[k1bar[a]*v2[-a]]) - ((2*I)*Q1^2*Q2^2*k2bar[a]*q2bar[b]*v1[c]*v2[-c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]) - 
 ((2*I)*Q1^2*Q2^2*q1bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v2[-a]]) + ((2*I)*Q1^2*Q2^2*q2bar[a]*q2bar[b]*v1[c]*v2[-c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-b])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) - 
 ((4*I)*m1*Q1*Q2^3*k2bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*q2bar[b]*v1[c]*v2[-c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) - 
 ((4*I)*m1*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*v2[-a]]*v1[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*v2[-a]]*v1[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*k1bar[a]*Scalar[k2bar[a]*v2[-a]]*v1[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*k2bar[a]*Scalar[k2bar[a]*v2[-a]]*v1[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*v2[-a]*\[Epsilon]5[b]*\[Epsilon]6[-b])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - ((4*I)*m2*Q1^3*Q2*k2bar[a]*v2[-a]*
   \[Epsilon]5[b]*\[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) - 
 ((2*I)*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*v2[-a]]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*v2[-a]]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k1bar[a]*Scalar[k2bar[a]*v2[-a]]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k2bar[a]*Scalar[k2bar[a]*v2[-a]]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 ((2*I)*Q1*Q2^3*k1bar[a]*v2[-a]*\[Epsilon]5[b]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((2*I)*Q1*Q2^3*k2bar[a]*v2[-a]*\[Epsilon]5[b]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*v1[a]*v2[-a]*\[Epsilon]5[b]*\[Epsilon]6[-b])/
  (m1*(Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*k2bar[-a]]*v1[a]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*v1[a]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*v1[a]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*v1[a]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((8*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*k2bar[-a]]*v1[a]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]*v1[a]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*Scalar[k2bar[a]*q2bar[-a]]*v1[a]*v2[-a]*\[Epsilon]5[b]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 (I*Q1^3*Q2*k1bar[a]*k1bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((3*I)*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 ((3*I)*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - (I*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 (I*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((2*I)*Q1^3*Q2*k1bar[a]*k1bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((4*I)*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((4*I)*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((2*I)*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((2*I)*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - (I*Q1^3*Q2*k1bar[a]*k1bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((3*I)*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((3*I)*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + (I*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + (I*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - ((4*I)*m2*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[c]*
   v2[-a]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((2*I)*m2*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[c]*
   v2[-a]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*k1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*Q1^2*Q2^2*k1bar[a]*q2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v2[-a]]) + ((2*I)*Q1^2*Q2^2*k1bar[a]*k1bar[b]*v1[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]) + 
 ((2*I)*Q1^2*Q2^2*k1bar[a]*q1bar[b]*v1[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v1[-a]]*
   Scalar[k1bar[a]*v2[-a]]) - ((2*I)*Q1^2*Q2^2*k1bar[a]*q2bar[b]*v1[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*m1*Q1*Q2^3*k1bar[a]*q2bar[b]*v1[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   Scalar[k2bar[a]*v2[-a]]) + ((4*I)*m1*Q1*Q2^3*k1bar[a]*k1bar[b]*v1[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
    Scalar[k2bar[a]*v2[-a]])) - ((2*I)*Q1^2*Q2^2*k1bar[a]*k2bar[-a]*v1[b]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]) - 
 ((2*I)*Q1^2*Q2^2*k1bar[a]*q1bar[-a]*v1[b]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v1[-a]]*
   Scalar[k1bar[a]*v2[-a]]) - ((2*I)*Q1^2*Q2^2*k1bar[a]*q2bar[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*Q1^2*Q2^2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*Q1^2*Q2^2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) + 
 ((2*I)*Q1^2*Q2^2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*Q1^2*Q2^2*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) + 
 ((4*I)*Q1^2*Q2^2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) + 
 ((2*I)*Q1^2*Q2^2*k1bar[a]*Scalar[q2bar[-a]*q2bar[a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) - 
 ((2*I)*Q1*Q2^3*k1bar[a]*q2bar[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   Scalar[k2bar[a]*v2[-a]]) - ((2*I)*Q1*Q2^3*k2bar[a]*q2bar[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*Scalar[k2bar[a]*v2[-a]]) + 
 ((2*I)*Q1*Q2^3*k1bar[a]*q2bar[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((2*I)*Q1*Q2^3*k2bar[a]*q2bar[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((2*I)*Q1*Q2^3*k1bar[a]*q2bar[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((2*I)*Q1*Q2^3*k2bar[a]*q2bar[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) - 
 ((4*I)*Q1^2*Q2^2*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]^2) + 
 ((16*I)*m1*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^4*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m2*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]^3) - 
 ((4*I)*m1*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m2*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]^3) - 
 ((16*I)*m1*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^3*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m2*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]*Scalar[k1bar[a]*v2[-a]]^3) + 
 ((4*I)*m1*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m2*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]*
   Scalar[k1bar[a]*v2[-a]]^3) - ((32*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*q2bar[-a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) + ((16*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*q2bar[-a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) - 
 ((32*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^4*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) + 
 ((32*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^3*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) - 
 ((4*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*v1[a]*
   v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) + 
 ((32*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) - ((16*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) + 
 ((48*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^3*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) - 
 ((32*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) - ((8*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) + 
 ((4*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) - 
 ((24*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[q2bar[-a]*q2bar[a]]^2*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) + 
 ((8*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) + ((4*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) + ((8*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^2*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) - ((4*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^2*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) + ((8*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^3*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((-2*Scalar[k1bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^2*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) - 
 ((8*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((-2*Scalar[k1bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^2*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) - 
 ((4*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^2*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) + ((2*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((-2*Scalar[k1bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^2*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) - 
 ((8*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  ((-2*Scalar[k1bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^2*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2) + 
 ((4*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^2*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) + ((2*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/((-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^2*Scalar[k2bar[a]*v1[-a]]^2*
   Scalar[k1bar[a]*v2[-a]]^2) + 
 ((16*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]^2*
   Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - ((16*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]^2*
   Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) + ((32*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*q2bar[-a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - ((16*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*q2bar[-a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) + 
 ((16*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^4*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((32*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]^2*
   Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) + ((16*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((32*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^3*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((16*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^2*
   Scalar[q1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 (I*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((8*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((8*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((8*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((16*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]^2*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) + ((16*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]^2*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - ((48*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((24*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*q2bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - 
 ((32*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^3*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((32*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((16*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((48*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - ((16*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]^2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((2*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((24*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - ((12*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((24*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(2*Scalar[k1bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - ((24*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 (I*m2*Q1^2*Q2^2*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((8*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]^3*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) + ((4*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[q1bar[-a]*q1bar[a]]*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(-2*Scalar[k1bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 (I*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]^2*Scalar[q2bar[-a]*q2bar[a]]^2*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(-2*Scalar[k1bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((8*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[q1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(-2*Scalar[k1bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[a]*q2bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) + ((4*I)*m2*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - ((2*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[q2bar[-a]*q2bar[a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*
   \[Epsilon]6[-b])/(m1*(-2*Scalar[k1bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k2bar[a]*v1[-a]]^3*
   Scalar[k1bar[a]*v2[-a]]) - (I*m2*Q1^2*Q2^2*Scalar[q2bar[-a]*q2bar[a]]^4*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-c]*\[Epsilon]6[-b])/
  (m1*(-2*Scalar[k1bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k2bar[a]*v1[-a]]^3*Scalar[k1bar[a]*v2[-a]]) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 (I*m2*Q1^3*Q2*k2bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 (I*m2*Q1^3*Q2*q1bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 (I*m2*Q1^3*Q2*q2bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 (I*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 (I*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 (I*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((8*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 (I*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 (I*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-b]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*Q1^2*Q2^2*q2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) + 
 ((4*I)*Q1^2*Q2^2*q2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) - 
 ((2*I)*Q1^2*Q2^2*q2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) + 
 ((4*I)*Q1^2*Q2^2*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) - 
 ((4*I)*Q1^2*Q2^2*q2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) - 
 ((2*I)*Q1^2*Q2^2*q2bar[a]*Scalar[q2bar[-a]*q2bar[a]]*v1[b]*v1[c]*v2[-b]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v1[-a]]^2*Scalar[k1bar[a]*v2[-a]]) + 
 ((2*I)*Q1^2*Q2^2*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((2*I)*Q1^2*Q2^2*q1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]^2) - 
 ((2*I)*Q1^2*Q2^2*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^2*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((8*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 ((4*I)*m1*Q1*Q2^3*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v2[-a]]*v1[b]*v2[-b]*v2[c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]^2*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v2[-a]]*v1[b]*v2[-b]*v2[c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]^2*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])^2) - 
 ((8*I)*m1*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 ((4*I)*m1*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 ((8*I)*m1*Q1*Q2^3*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((8*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-b]*v2[c]*
   \[Epsilon]5[-a]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*q2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v2[-a]]*v1[b]*v2[-b]*v2[c]*\[Epsilon]5[-a]*
   \[Epsilon]6[-c])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]^2*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])^2) + 
 (I*Q1^3*Q2*k1bar[a]*k2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) + (I*Q1^3*Q2*k2bar[a]*k2bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 ((3*I)*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((3*I)*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 (I*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - (I*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[-a]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 (I*Q1^3*Q2*k1bar[a]*k2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) - 
 (I*Q1^3*Q2*k2bar[a]*k2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((3*I)*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((3*I)*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 (I*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 (I*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*k2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*k2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[-a]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) - 
 ((2*I)*Q1^3*Q2*q1bar[-a]*q1bar[a]*v1[b]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) + ((2*I)*Q1^3*Q2*k1bar[a]*q2bar[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*q2bar[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((4*I)*Q1^3*Q2*q1bar[a]*q2bar[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 ((4*I)*Q1^3*Q2*q2bar[-a]*q2bar[a]*v1[b]*v1[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) + ((2*I)*Q1^3*Q2*q1bar[-a]*q1bar[a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - (I*Q1^3*Q2*k1bar[a]*q2bar[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - (I*Q1^3*Q2*k2bar[a]*q2bar[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((3*I)*Q1^3*Q2*q1bar[a]*q2bar[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((3*I)*Q1^3*Q2*q2bar[-a]*q2bar[a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((2*I)*Q1^3*Q2*q1bar[-a]*q1bar[a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - (I*Q1^3*Q2*k1bar[a]*q2bar[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) - (I*Q1^3*Q2*k2bar[a]*q2bar[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((3*I)*Q1^3*Q2*q1bar[a]*q2bar[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + ((3*I)*Q1^3*Q2*q2bar[-a]*q2bar[a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
    Scalar[k2bar[a]*v1[-a]])) + (I*Q1^3*Q2*k1bar[a]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2) + (I*Q1^3*Q2*k2bar[a]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 (I*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 (I*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 (I*Q1^3*Q2*k1bar[a]*v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 (I*Q1^3*Q2*k2bar[a]*v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 (I*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 (I*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*v1[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*v1[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*Scalar[k1bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*v1[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*v1[-a]]*v1[-a]*v1[b]*v1[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*Scalar[k2bar[a]*v1[-a]]*
   v1[-a]*v1[b]*v1[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*k2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((2*I)*m2*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[c]*
   v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]) - ((2*I)*m2*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[c]*
   v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*k2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*k2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*q1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*q1bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*q2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*q2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])) + 
 ((4*I)*Q1^2*Q2^2*k2bar[a]*q2bar[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k1bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v1[-a]]*
   Scalar[k1bar[a]*v2[-a]]) + ((2*I)*m2*Q1^3*Q2*k2bar[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]) - 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((8*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k1bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^3) - ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^3) - ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^3) - (I*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^3) - ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^3) + ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^3) - ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^3) + ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v1[-a]]^3) - 
 (I*m2*Q1^3*Q2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v1[-a]]^3) - ((2*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v1[-a]]^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v1[-a]]^2) - 
 ((2*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v1[-a]]^2) - ((2*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[q1bar[-a]*q1bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v1[-a]]^2) + ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v1[-a]]^2) + ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v1[-a]]^2) - ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v1[-a]]^2) - ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v1[-a]]^2) + ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v1[-a]]) - 
 ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) + ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v1[-a]]) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) - ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) - ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) + ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[q1bar[-a]*q1bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) - (I*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) - ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) + ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) - ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) + ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) - ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) + ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) - ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v1[-a]]) - (I*m2*Q1^3*Q2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v1[-a]]) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*k2bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((12*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k1bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((12*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k2bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((12*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((16*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((16*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k2bar[a]*v1[-a]]^3*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k2bar[a]*v1[-a]]^3*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[k1bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k2bar[a]*v1[-a]]^3*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*Scalar[k1bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k2bar[a]*v1[-a]]^3*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]^2*Scalar[k1bar[a]*v1[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]^2*Scalar[k1bar[a]*v1[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 (I*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]^2*Scalar[k1bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[k1bar[a]*v1[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]^2*Scalar[k1bar[a]*v1[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 (I*m2*Q1^3*Q2*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k2bar[a]*v1[-a]]^3*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((12*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k2bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k2bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((12*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[k1bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k2bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*Scalar[k1bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k2bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]^2*Scalar[k1bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((12*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]^2*Scalar[k1bar[a]*v1[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((12*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]^2*Scalar[k1bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((12*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[k1bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((24*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((24*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]^2*Scalar[k1bar[a]*v1[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k2bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*k2bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k1bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((12*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k2bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((12*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q1bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((12*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((16*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((16*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((12*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((12*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[k2bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*Scalar[k2bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k1bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((12*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]^2*Scalar[k2bar[a]*v1[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]^2*Scalar[k2bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((12*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]^2*Scalar[k2bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((12*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[k2bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((24*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((24*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((16*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]^2*Scalar[k2bar[a]*v1[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^3*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^3*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[k2bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^3*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*Scalar[k2bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^3*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]^2*Scalar[k2bar[a]*v1[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]^2*Scalar[k2bar[a]*v1[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 (I*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]^2*Scalar[k2bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[k2bar[a]*v1[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) - 
 ((8*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v1[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]^2*Scalar[k2bar[a]*v1[-a]]^2*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^3*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^3) + 
 (I*m2*Q1^3*Q2*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*v1[a]*
   v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[k1bar[a]*v1[-a]]^3*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^3) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k1bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k1bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((4*I)*m2*Q1^3*Q2*Scalar[k1bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v1[c]*v2[-a]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*Scalar[q2bar[-a]*q2bar[a]]*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) - 
 ((4*I)*m2*Q1^3*Q2*Scalar[q1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[q2bar[-a]*q2bar[a]]*
   Scalar[k2bar[a]*v1[-a]]^2*(Scalar[k1bar[a]*v1[-a]] + 
     Scalar[k2bar[a]*v1[-a]])^2) - 
 (I*m2*Q1^3*Q2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v1[c]*v2[-a]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/(m1*Scalar[k2bar[a]*v1[-a]]^2*
   (Scalar[k1bar[a]*v1[-a]] + Scalar[k2bar[a]*v1[-a]])^2) + 
 ((2*I)*Q1^2*Q2^2*k2bar[a]*k2bar[b]*v1[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v2[-a]]) + ((2*I)*Q1^2*Q2^2*k2bar[a]*q1bar[b]*v1[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]) - 
 ((2*I)*Q1^2*Q2^2*k2bar[a]*q2bar[b]*v1[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v2[-a]]) - ((4*I)*m1*Q1*Q2^3*k2bar[a]*q2bar[b]*v1[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*m1*Q1*Q2^3*k1bar[a]*k2bar[b]*v1[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((4*I)*m1*Q1*Q2^3*k2bar[a]*k2bar[b]*v1[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) - 
 ((2*I)*Q1^2*Q2^2*k1bar[a]*k2bar[-a]*v1[b]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v2[-a]]) - ((2*I)*Q1^2*Q2^2*k2bar[a]*q1bar[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]) - 
 ((2*I)*Q1^2*Q2^2*k2bar[a]*q2bar[-a]*v1[b]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*Q1^2*Q2^2*k2bar[a]*Scalar[k1bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*Q1^2*Q2^2*k2bar[a]*Scalar[k2bar[a]*q1bar[-a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) + 
 ((2*I)*Q1^2*Q2^2*k2bar[a]*Scalar[q1bar[-a]*q1bar[a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*Q1^2*Q2^2*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*Q1^2*Q2^2*k2bar[a]*Scalar[q1bar[a]*q2bar[-a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) + 
 ((2*I)*Q1^2*Q2^2*k2bar[a]*Scalar[q2bar[-a]*q2bar[a]]*v1[-a]*v1[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]) - 
 ((2*I)*Q1*Q2^3*k1bar[a]*q2bar[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   Scalar[k2bar[a]*v2[-a]]) - ((2*I)*Q1*Q2^3*k2bar[a]*q2bar[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*Scalar[k2bar[a]*v2[-a]]) + 
 ((2*I)*Q1*Q2^3*k1bar[a]*q2bar[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((2*I)*Q1*Q2^3*k2bar[a]*q2bar[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((2*I)*Q1*Q2^3*k1bar[a]*q2bar[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) + 
 ((2*I)*Q1*Q2^3*k2bar[a]*q2bar[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])) - 
 ((4*I)*Q1^2*Q2^2*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((16*I)*m1*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^4*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]^3) - 
 ((4*I)*m1*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]^3) - 
 ((16*I)*m1*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^3*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]*Scalar[k2bar[a]*v2[-a]]^3) + 
 ((4*I)*m1*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m2*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]*
   Scalar[k2bar[a]*v2[-a]]^3) - ((32*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*q2bar[-a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) + ((16*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*q2bar[-a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) - 
 ((32*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^4*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((32*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^3*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) - 
 ((4*I)*Q1^2*Q2^2*Scalar[k1bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*v1[a]*
   v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((32*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) - ((16*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((48*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^3*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) - 
 ((32*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) - ((8*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((4*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) - 
 ((24*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[q2bar[-a]*q2bar[a]]^2*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((8*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) + ((4*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) + ((8*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^2*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) - ((4*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^2*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) + ((8*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^3*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((-2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^2*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) - 
 ((8*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((-2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^2*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) - 
 ((4*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^2*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) + ((2*I)*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((-2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^2*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) - 
 ((8*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((-2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^2*
   Scalar[k1bar[a]*v1[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((4*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^2*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) + ((2*I)*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^2*Scalar[k1bar[a]*v1[-a]]^2*
   Scalar[k2bar[a]*v2[-a]]^2) + 
 ((16*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]^2*
   Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - ((16*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]^2*
   Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) + ((32*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*q2bar[-a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - ((16*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*q2bar[-a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) + 
 ((16*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^4*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((32*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]^2*
   Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) + ((16*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[q1bar[a]*q2bar[-a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((32*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^3*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((16*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^2*
   Scalar[q1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[-a]*q1bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 (I*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((8*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((8*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((8*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[a]*q2bar[-a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((16*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]^2*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) + ((16*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]^2*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - ((48*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((24*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*q2bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - 
 ((32*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^3*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((32*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((16*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((48*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - ((16*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]^2*Scalar[q2bar[-a]*q2bar[a]]*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((2*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((24*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - ((12*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[k2bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((24*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(2*Scalar[k2bar[a]*q2bar[-a]] - 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - ((24*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[q1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 (I*m2*Q1^2*Q2^2*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((8*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]^3*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(2*Scalar[k2bar[a]*q2bar[-a]] - Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) + ((4*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[q1bar[-a]*q1bar[a]]*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(-2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 (I*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]^2*Scalar[q2bar[-a]*q2bar[a]]^2*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(-2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((8*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[q1bar[a]*q2bar[-a]]*Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*
   v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(-2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[a]*q2bar[-a]]^2*
   Scalar[q2bar[-a]*q2bar[a]]^2*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) + ((4*I)*m2*Q1^2*Q2^2*Scalar[k2bar[a]*q1bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - ((2*I)*m2*Q1^2*Q2^2*Scalar[q1bar[-a]*q1bar[a]]*
   Scalar[q2bar[-a]*q2bar[a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - ((4*I)*m2*Q1^2*Q2^2*Scalar[q1bar[a]*q2bar[-a]]*
   Scalar[q2bar[-a]*q2bar[a]]^3*v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m1*(-2*Scalar[k2bar[a]*q2bar[-a]] + 
     Scalar[q2bar[-a]*q2bar[a]])^3*Scalar[k1bar[a]*v1[-a]]^3*
   Scalar[k2bar[a]*v2[-a]]) - (I*m2*Q1^2*Q2^2*Scalar[q2bar[-a]*q2bar[a]]^4*
   v1[a]*v1[b]*v2[-a]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m1*(-2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])^3*
   Scalar[k1bar[a]*v1[-a]]^3*Scalar[k2bar[a]*v2[-a]]) - 
 ((2*I)*Q1*Q2^3*q1bar[-a]*q1bar[a]*v2[b]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   Scalar[k2bar[a]*v2[-a]]) - ((2*I)*Q1*Q2^3*q1bar[a]*q2bar[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*Scalar[k2bar[a]*v2[-a]]) - 
 ((2*I)*Q1*Q2^3*q2bar[-a]*q2bar[a]*v2[b]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/((2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]*
   Scalar[k2bar[a]*v2[-a]]) + ((2*I)*Q1*Q2^3*q1bar[-a]*q1bar[a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
    Scalar[k2bar[a]*v2[-a]])) + ((2*I)*Q1*Q2^3*q1bar[a]*q2bar[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
    Scalar[k2bar[a]*v2[-a]])) + ((2*I)*Q1*Q2^3*q2bar[-a]*q2bar[a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
    Scalar[k2bar[a]*v2[-a]])) + ((2*I)*Q1*Q2^3*q1bar[-a]*q1bar[a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
    Scalar[k2bar[a]*v2[-a]])) + ((2*I)*Q1*Q2^3*q1bar[a]*q2bar[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
    Scalar[k2bar[a]*v2[-a]])) + ((2*I)*Q1*Q2^3*q2bar[-a]*q2bar[a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
    Scalar[k2bar[a]*v2[-a]])) + 
 ((4*I)*m1*Q1*Q2^3*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v1[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((4*I)*m1*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v1[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^2*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*m1*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*k2bar[-a]]*v1[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) + 
 ((2*I)*Q1*Q2^3*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((2*I)*Q1*Q2^3*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*Scalar[k2bar[a]*v2[-a]]^2) + 
 ((2*I)*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^2*Scalar[k2bar[a]*v2[-a]]) + 
 ((2*I)*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^2*Scalar[k2bar[a]*v2[-a]]) - 
 ((4*I)*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*Scalar[k1bar[a]*v2[-a]]*
   v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]^2*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*Scalar[k1bar[a]*v2[-a]]*
   v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]^2*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*Q1*Q2^3*k1bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*Q1*Q2^3*k2bar[a]*Scalar[k2bar[a]*q2bar[-a]]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k1bar[a]*Scalar[k1bar[a]*q2bar[-a]]*Scalar[k2bar[a]*v2[-a]]*
   v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^2*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((2*I)*Q1*Q2^3*k2bar[a]*Scalar[k1bar[a]*q2bar[-a]]*Scalar[k2bar[a]*v2[-a]]*
   v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  ((2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^2*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^2) - 
 ((4*I)*m1*Q1*Q2^3*Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*Scalar[k2bar[a]*v2[-a]]^3) - 
 ((4*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^3*Scalar[k2bar[a]*v2[-a]]) + 
 ((8*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*k2bar[-a]]^2*v1[a]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) - 
 ((12*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*
   v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) + 
 ((12*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) - 
 ((8*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) + 
 ((12*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) + 
 ((4*I)*m1*Q1*Q2^3*Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) + 
 ((4*I)*m1*Q1*Q2^3*Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[k1bar[a]*v2[-a]]^2*
   v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]^3*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) - 
 ((4*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v2[-a]]*v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]^2*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])^3) + 
 ((4*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k1bar[a]*v2[-a]]*v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k2bar[a]*v2[-a]]^2*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])^3) + 
 ((12*I)*m1*Q1*Q2^3*Scalar[k2bar[a]*q2bar[-a]]^2*Scalar[k1bar[a]*v2[-a]]*
   v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]^2*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) + 
 ((8*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*k2bar[-a]]^2*v1[a]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) - 
 ((8*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*
   v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) + 
 ((4*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]^2*v1[a]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) - 
 ((12*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) + 
 ((12*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) + 
 ((12*I)*m1*Q1*Q2^3*Scalar[k2bar[a]*q2bar[-a]]^2*v1[a]*v2[-a]*v2[b]*v2[c]*
   \[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k2bar[a]*v2[-a]]*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) - 
 ((4*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*k2bar[-a]]*Scalar[k1bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v2[-a]]*v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]^2*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])^3) + 
 ((12*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[k2bar[a]*v2[-a]]*
   v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^2*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3) + 
 ((4*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]*Scalar[k2bar[a]*q2bar[-a]]*
   Scalar[k2bar[a]*v2[-a]]*v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*
   \[Epsilon]6[-c])/(m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 
    2*Scalar[k1bar[a]*q2bar[-a]] - 2*Scalar[k2bar[a]*q2bar[-a]] + 
    Scalar[q2bar[-a]*q2bar[a]])*Scalar[k1bar[a]*v2[-a]]^2*
   (Scalar[k1bar[a]*v2[-a]] + Scalar[k2bar[a]*v2[-a]])^3) + 
 ((4*I)*m1*Q1*Q2^3*Scalar[k1bar[a]*q2bar[-a]]^2*Scalar[k2bar[a]*v2[-a]]^2*
   v1[a]*v2[-a]*v2[b]*v2[c]*\[Epsilon]5[-b]*\[Epsilon]6[-c])/
  (m2*(2*Scalar[k1bar[a]*k2bar[-a]] - 2*Scalar[k1bar[a]*q2bar[-a]] - 
    2*Scalar[k2bar[a]*q2bar[-a]] + Scalar[q2bar[-a]*q2bar[a]])*
   Scalar[k1bar[a]*v2[-a]]^3*(Scalar[k1bar[a]*v2[-a]] + 
     Scalar[k2bar[a]*v2[-a]])^3)

